Tiling n X m rectangles with 1 X 1 and s X s squares

We consider tilings of a rectangle which is n units wide and m units long by non-overlapping 1 X 1 squares and s X s squares. Bivariate generating functions are computed with the Transfer Matrix Method for moderately large but fixed widths n as a function of the parameter m and of the number of s X s squares in the rectangle.

==> anc/Hei.java <==
import java.math.* ;
import java.util.* ;

/*********************************************************
* @brief The class Hei represents a height distribution of pieces of squares protruding into the uncovered region.
* @author R. J. Mathar
* @since 2016-08-29
*/
class Hei implements Comparable<Hei>
{
	/** The width of the rectangle. This is the size rectangular to
	* the growth region of the "front" of squares
	*/
	int wid ;

	/** The description of the height distribution of the front.
	* non-negative numbers as many as Hei.wid.
	*/
	int[] front ;

	/** Constructor of a plane (zero) front
	* @param m The width of the rectangle.
	*/
	Hei(int m)
	{
		wid=m ;
		front = new int[wid] ;
	} /* ctor */

	/** Constructor with a specifig relief (height distribution) of the front.
	* @param h The vector height distribution. A vector of non-negative integers.
	*  The width of the front is the length of the vector, its number of elements.
	*/
	Hei(int[] h)
	{
		wid=h.length ;
		front = h;
	} /* ctor */

	/** Shift the front one unit back.
	* This implies that all positive heights are reduced by one unit,
	* and the heights that are zero remain zero.
	*/
	void shiftfr()
	{
		for(int i=0 ; i < front.length ; i++)
			front[i] = Math.max(0,front[i]-1) ;
	} /* shfitfr */

	/** Compare this height vector with another.
	* @param oth The vector to be compared.
	* @return a +1, 0 or -1 if this vector is considered larger, equal to or less than the other.
	*  Vectors with more elements are considered larger than those with less elements,
	*  and vectors of the same length are compared on an element-by-element basis.
	*/
	public int compareTo(Hei oth)
	{
		if ( wid > oth.wid)
			return 1 ;
		else if ( wid < oth.wid)
			return -1 ;
		for(int i=0 ; i < wid ; i++)
		{
			if ( front[i] > oth.front[i])
				return 1;
			else if ( front[i] < oth.front[i])
				return -1 ;
		}
		return 0 ;
	} /* compareTo */


	/** Try to construct a new front by attaching squares represented by a RLE.
	* @param fro The run-length encoding of additional unoccupied and occupied places.
	*  The even-indexed elements of this vector are a run length of pieces of the
	*  front to be occupied by 1x1 squares. The odd-indexed elements of this vector
	*  are run lengths of pieces to be occupied by sxs squares. so the odd-indexed
	*  entries are all integer multiples of s.
	* @param s The block length of the squares.
	* @return A new augmented front where the elements may have increased by s.
	*   If the current front did not allow to place the distribution represented
	*   by fro, return null.
	*/
	Hei addfr(Vector<Integer> fro, int s)
	{
		/* check width compliance. Sum of elements in rle must match the width.
		*/
		int occ =0 ;
		for(Integer i : fro)
			occ += i.intValue() ;
		if ( occ != wid)
			return null ;

		/* check that each part of the front occupied by squares in rle is free.
		*/
		int[] addfr = new int[wid] ;
		/* we run with pl from 0 across the front and test that whereever
		* a new square is to be placed, the current front has value 0.
		*/
		int pl =0 ;
		for(int i =0 ; i < fro.size() ; i++)
		{
			int rle = fro.elementAt(i).intValue() ;
			if ( i % 2 == 0)
			{
				/* even indices in RLE. left free (ie not occupied by sxs squares) */
				while (rle-- >0 )
				{
					addfr[pl] = front[pl] ;
					pl ++ ;
				}
			}
			else
			{
				/* Odd indcies in RLE. size s block. Need that many zeros in the front */
				while (rle-- >0 )
				{
					if ( front[pl] > 0 )
						return null ;
					addfr[pl] = s ;
					pl++ ;
				}
			}
		}
		return new Hei(addfr) ;
	} /* addfr */

	/** Construct all possible height distributions (states) that are reachable from the flat all-0 one.
	* @param mapl Contains the information on the square size and the width.
	* @return A vector of all heights that are constructable by attaching non-overlapping squares.
	*/
	Vector<Hei> allfr(Tmat mapl)
	{
		/* start with the empty vector and place a seed of the flat height
		* in it, which represents the straight front at the left edge of the tiling.
		*/
		Vector<Hei> resul = new Vector<Hei>() ;
		Hei root = new Hei(mapl.wid) ;
		resul.add(root) ;

		/* in a loop over all possible states given so far, construct
		* new states by trying to attach another set of squares with common base line
		* at the current basis of the front. This is done recursively until
		* no new states can be generated, so the digraph of connecting the
		* states is completed. oldlow maintains a water mark for the index
		* into the resul vector for which all possible new states are already
		* constructed.
		*/
		int oldlow =0 ;
		for (;;)
		{
			/* oldlow up to oldhi-1 are the states for which we have
			* not investigated whether new states result by attaching squares.
			*/
			int oldhi = resul.size() ;
			for(int giv = oldlow ; giv < oldhi ; giv++)
			{
				/* generate the targets obtained by adding any stack of squares
				* to the giv's old front.
				*/
				Vector<Hei> newgiv = resul.elementAt(giv).allfr(mapl.Rle,mapl.sq) ;
				for( Hei h: newgiv)
				{
					/* in these new fronts shift them by one */
					h.shiftfr() ;
					/* search in the existing frames whether this is a new front (state) */
					boolean know = false;
					for( Hei hold : resul)
					{
						if ( h.compareTo(hold) == 0)
						{
							know = true;
							break;
						}
					}
					/* if it is a new state, add it to the result
					*/
					if ( ! know)
						resul.add(h) ;
				}
		
			}

			/* if the number of elements in resul did not grow, we have
			* met all states that are reachable from the 0-front. Otherwise
			* we remember which new elements have been added to construct
			* their targe states in the next iteration.
			*/
			if (resul.size() == oldhi)
				break;
			oldlow = oldhi ;
		}
		return resul ;
	} /* allfr */

	/** For a given set of fronts, construct new fronts by attaching a square at their bases.
	* @param tmat A list of possible run-length distributions of 1's and s's.
	* @param s The width of the squares in tmat.
	*/
	Vector<Hei> allfr(Vector<Vector<Integer>> tmat, int s)
	{
		/* consider in sequence all the possible front expansions. If their
		* squares match zeros in the current front, construct the augmented front heights.
		*/
		Vector<Hei> resul = new Vector<Hei>() ;
		for (Vector<Integer> v : tmat)
		{
			Hei thisv = addfr(v,s) ;
			if (thisv != null)
				resul.add(thisv) ;
		}
		return resul ;
	} /* allfr */

	/** Print the Maple program that constructs the bivariate g.f.
	* @param mapl Description of the combinatorial problem by rectangle width and square size.
	*/
	void tmat(Tmat mapl)
	{
		/* create all reachable di-graph states by adding sxs squares with voids.
		*/
		Vector<Hei> graph = allfr(mapl) ;
		/* dimensionality of the transfer matrix is th enumber of states
		*/
		int dim = graph.size() ;
		System.out.println("interface(quiet=true);") ;
		System.out.println("with(LinearAlgebra);") ;
		System.out.println("M:=Matrix(" + dim + "," + dim + ");") ;
		/* fill the matrix by all pairs: r(row) is the target state, c(column) is the source state
		*/
		for(int r=0 ; r < dim ; r++)
		for(int c=0 ; c < dim ; c++)
		{
			/* pick the source state and the state that might be reachable in one step
			*/
			Hei htarg = graph.elementAt(r) ;
			Hei hsrc = graph.elementAt(c) ;

			/* 0 if not reachable. Factor m if reachable. Factor t^i if reachable and i=block s size number
			*/
			int po = reachable(htarg,hsrc,mapl) ;
			System.out.print("M[" + (r+1) + "," + (c+1) + "]:=" ) ;
			if ( po >=0 )
			{
				/* construct the negative of the elements because we
				* later want to invert the 1-M matrix.
				*/
				System.out.println("-z*t^" + po + ";") ;
			}
			else
			{
				System.out.println("0;") ;
			}
		}

		/* we wish to build the matrix I-M and then solve for inverse, quasi
		* (I-m)*(I-M)^(-1) = I
		* But we are only interested in the top factor, because only the states
		* with a stright right edge in the rectangle are of interest. So instead we solve 
		* the linear system of equations (I-M)=(1,0,0,0...) where only the top element
		* of the right hand side is 1, all others zero.
		*/
		System.out.println("r:=Vector(" + dim + "):") ;
		System.out.println("r[1]:=1:") ;
		System.out.println("iM:=IdentityMatrix(" + dim + "):") ;
		/* construct I-M */
		System.out.println("M2:=MatrixAdd(iM,M );" ) ;
		System.out.println("Mtop := LinearSolve(%,r );" ) ;
		/* the bivariate generatign function is the top element of the solution
		* of the linear system of equations.
		*/
		System.out.println("g := Mtop[1];" ) ;
		/* We illustrate the result by building a table via the bivariate Taylor expansion of the g.f.
		*/
		System.out.println("for mp from 0 to 19 do ") ;
		System.out.print("printf(\"%d %d %d:\",") ;
		System.out.printf("%d,%d",mapl.sq,wid) ;
		System.out.printf(",mp);\n") ;
		System.out.println("rs := 0:") ;
		System.out.printf("for tp from 0 to mp*%d/%d^2 do\n",wid,mapl.sq) ;
		System.out.println("coeftayl(g,z=0,mp) ; " ) ;
		System.out.println("T := coeftayl(%,t=0,tp) ; " ) ;
		System.out.println("printf(\" %d\",T) ; " ) ;
		System.out.println("rs := rs+T:") ;
		System.out.println("end do;" ) ;
		System.out.printf("printf(\" : %%d\\n\",rs) :\n") ;
		System.out.println("end do:" ) ;
		System.out.println("interface(prettyprint=0);" ) ;
		/* finally we decompose the g.f. into numerator and denominator and
		* eliminate a common factor -1 if the laeding constants are negative.
		*/
		System.out.println("nu := numer(g) : de := denom(g) :" ) ;
		System.out.println("nu00 := subs({t=0,z=0},nu) :" ) ;
		System.out.println("if nu00 < 0 then nu := -nu ; de := -de fi :" ) ;

		/* show the bivariate generating function.
		*/
		System.out.printf("printf(\"T_%d(%d,z,t) = (%%a)/(%%a)\\n\",nu,de);",
			wid,mapl.sq) ;
		/* insert t=1 and show the generating function fo the row sums.
		*/
		System.out.println("g2 := subs(t=1,g): g2 := factor(g2) :" ) ;
		System.out.println("nu := numer(g2) : de := denom(g2) :" ) ;
		System.out.println("nu00 := subs({t=0,z=0},nu) :" ) ;
		System.out.println("if nu00 < 0 then nu := -nu ; de := -de fi :" ) ;
		System.out.printf("printf(\"T_%d(%d,z,1) = (%%a)/(%%a)\\n\",nu,de);",
			wid,mapl.sq) ;
		System.out.println("taylor(g2,z=0,10); " ) ;
		System.out.println("quit;" ) ;
	}

	/** Construct the exponent in the t-factor of the transfmer matrix. 
	* @param htarg The new (target) front.
	* @param hsrc The existing (source) front.
	* @param mapl The cross section (run-length encoded) of the squraes to be added.
	* @return a negative number of the target is not reachable. Then the element
	*   in the transfer matrix becomes 0. Otherwise the number of sxs squares in
	*   mapl that have been added (and that is the exponent of t in the transfer matrix).
	*/
	int reachable(Hei htarg, Hei hsrc, Tmat mapl)
	{
		for (Vector<Integer> v : mapl.Rle)
		{
			Hei thisv = hsrc.addfr(v,mapl.sq) ;
			if ( thisv != null)
			{
				thisv.shiftfr() ;
				if (thisv.compareTo(htarg) == 0)
				{
					/* total rlength at the odd indices
					*/
					int f=0 ;
					for(int i=1 ; i < v.size() ; i +=2)
						f += v.elementAt(i) ;
					return f/mapl.sq ;
				}
			}
		}
		return -1 ;
	} /* reachable */

} /* Hei */


==> anc/Makefile <==
.SUFFIXES: .java .class

all: Hei.class Tmat.class

%.class: %.java
	javac -cp . $?

clean:
	rm *.class *.jar


==> anc/Tmat.java <==
import java.math.* ;
import java.util.* ;

/** Tmat is a constructor for  a Maple program that constructs the g.f. for placing squares in rectangles.
*/
class Tmat
{
	/** The edge length of the squares.
	*/
	int sq ;
	/** The width of the rectangle.
	*/
	int wid ;
	/** The run-length encoded compositions of the width into
	* segments of arbitrary length (no sxs squares) and lengths that
	* are multiples of sq (one or more sxs squares).
	*/
	Vector<Vector<Integer>> Rle ;

	/** Fix the geometric parameters and generate the encodings of edges in the digraph.
	* @param s The edge length of the squares.
	* @param m The width of the rectangle.
	*/
	Tmat(int s, int m)
	{
		sq=s ;
		wid=m ;
		Rle = rle() ;
	} /* ctor */

	/** generate the run-length encoding of compositions of wid
	* into arbitrary length units (index even) followed by units of wid
	* @return all possible ways to cover the width by a sequence of 
	*  1x1 squares and sxs squares.
	*/
	Vector<Vector<Integer>> rle()
	{
		Vector<Integer> empty = new Vector<Integer>() ;
		return rle(wid,sq,empty) ;
	}

	/** generate the run-length encoding of compositions of n
	* into arbitrary length units (index even) followed by units of length s.
	* @param n The width to be covered by squares of length 1 and squares of edge length s.
	* @param s The edge length of the squares of length s.
	* @param known The already fixed leftmost integers in the run-length encoding.
	* @return All compositions of n into 1's and s's, reporting the run lengths starting with 1's.
	*/
	Vector<Vector<Integer>> rle(int n, int s, final Vector<Integer>known)
	{
		Vector<Vector<Integer>> resul = new Vector<Vector<Integer>>() ;
		/* how many units are already occupied by the known blocks?
		*/
		int occ =0 ;
		for( Integer i: known)
			occ += i.intValue() ;

		/* the residual size to be filled with 1's or s's.
		*/
		int resid=n-occ ;
		if ( resid <=0 )
		{
			/* no space left to fill anything in. Return what is already known.
			*/
			resul.add(known) ;
			return resul ;
		}

		if ( known.size() % 2 ==0 )
		{
			/* fill next an even index position, any number for the block of
			* unoccupied (ie 1x1 squares). If this is the leftmost entry
			* in the run lenghts, this may be 0, but otherwise it must
			* be at least 1 (otherwise we should have continued the block of s's).
			*/
			for(int tak = Math.min(1,occ) ; tak <= resid ; tak++)
			{
				/* put tak blocks of 1's and rerun recursively
				*/
				Vector<Integer> blocked = new Vector<Integer>() ;
				for(int i=0 ; i < known.size() ; i++)
					blocked.add( known.elementAt(i)) ;
				Integer thisbl = new Integer(tak) ;
				blocked.add( thisbl) ;
				Vector<Vector<Integer>> recurs = rle(n, s, blocked) ;
				/* attach all results */
				for( Vector<Integer> v: recurs)
					resul.add(v) ;
			}
		}
		else
		{
			/* fill next an odd index position, multiple of s free space needed.
			*/
			if ( resid < s)
				return resul ;

			for(int f =1 ; f <= resid/s ; f++)
			{
				/* put f blocks of s and rerun recursively
				*/
				Vector<Integer> blocked = new Vector<Integer>() ;
				for(int i=0 ; i < known.size() ; i++)
					blocked.add( known.elementAt(i)) ;
				Integer thisbl = new Integer(f*s) ;
				blocked.add( thisbl) ;
				Vector<Vector<Integer>> recurs = rle(n, s, blocked) ;
				/* attach all results */
				for( Vector<Integer> v: recurs)
					resul.add(v) ;
			}

		}

		return resul ;
	} /* rle */

	/** Construct a maple program that generates the bivariate g.f.
	* @param argv The vector of command line arguments.
	*  Usage: java -cp . Tmat s m | maple -q 
	*  The first is a positive integer s larger than 1 giving the width of the squares.
	*  The second is a positive integer providing the width of the rectangle.
	*  This should be at least as large as s to be of much interest.
	*/
	public static void main(String[] argv)
	{
		/* collect the two integer arguments
		*/
		int s = Integer.parseInt(argv[0]) ;
		int m = Integer.parseInt(argv[1]) ;
		Tmat mapl = new Tmat(s,m) ;
		Hei roo = new Hei(m) ;
		roo.tmat(mapl) ;

	} /* main */
} /* Tmat */

